Fast Fluid Antenna Multiple Access: Exact Analysis and Fixed-Aperture Asymptotics

In this paper, we investigate the interference-limited outage performance of fast fluid antenna multiple access (FAMA), in which the receive port is selected according to the instantaneous symbol-based signal-to-interference energy ratio. For any positive-definite spatial covariance matrix and an arbitrary finite number of candidate ports, we show that constant-modulus multiuser interference admits an exact reduction to the comparison of two independent correlated exponential random vectors. This representation leads to a nonnegative double multi-index series for the outage probability, a recursive coefficient evaluation, and a certified truncation-error bound. We then study the distinct asymptotic regime where the number of candidate ports goes to infinity while the physical aperture remains unchanged, assuming exponential spatial correlation. For this model, we derive an explicit finite-port series requiring no numerical integration, and characterize continuous port selection through a convergent one-dimensional series for arbitrary thresholds. The analysis further yields an exact expression relating the maximum supportable number of users to the antenna aperture size and target outage probability. Numerical results validate the finite-port and asymptotic analyses, and illustrate that given sufficient aperture size, a user utilizing fast FAMA can overcome a massive number of interferers for decent communication performance.

==> code/format_tcom_figures.py <==
"""Render column-width TCOM figures from the existing validated CSV data."""
from pathlib import Path
import numpy as np
from scipy.special import j0
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
R=Path(__file__).resolve().parents[1]
plt.rcParams.update({'font.size':10,'axes.labelsize':10,'xtick.labelsize':9,'ytick.labelsize':9,'legend.fontsize':8,'lines.linewidth':1.5,'pdf.fonttype':42})
C=['#0072B2','#D55E00','#009E73']
def finish(fig,ax,name):
 axes=np.atleast_1d(ax)
 for a in axes:a.grid(alpha=.2);a.set_axisbelow(True);a.spines[['top','right']].set_visible(False)
 for ext in ['pdf','png']:fig.savefig(R/'figures'/f'{name}.{ext}',bbox_inches='tight',dpi=300)
 plt.close(fig)
fig,ax=plt.subplots(figsize=(3.3,2.9))
for i,n in enumerate([2,3,4]):
 d=np.loadtxt(R/'data'/f'outage_N{n}.csv',delimiter=',',skiprows=1);d=d[d[:,0]>=.12]
 ax.loglog(d[:,0],d[:,1],color=C[i],label=f'N = {n}, series')
 ax.errorbar(d[:,0],d[:,3],yerr=[d[:,3]-d[:,4],d[:,5]-d[:,3]],fmt=['o','s','^'][i],ms=3.8,mfc='white',color=C[i],capsize=1,label=f'N = {n}, MC')
ax.set(xlabel=r'Normalized threshold $q=(U-1)t$',ylabel='Outage probability',xlim=(.1,10),ylim=(1e-4,1))
ax.legend(loc='lower center',bbox_to_anchor=(.5,1.01),ncol=2,frameon=False,columnspacing=.9,handlelength=1.8)
finish(fig,ax,'fig1_general_outage')
fig,ax=plt.subplots(figsize=(3.3,2.7));w=np.linspace(.002,3,700);f=.5-.25*np.sqrt(1-j0(np.pi*w)**2)-.125*np.sqrt(1-j0(2*np.pi*w)**2)
ax.plot(w,f,color=C[0],label='Exact expression');d=np.loadtxt(R/'data'/'three_port.csv',delimiter=',',skiprows=1)
ax.errorbar(d[:,0],d[:,1],yerr=[d[:,1]-d[:,2],d[:,3]-d[:,1]],fmt='o',mfc='white',ms=4,color=C[1],capsize=2,label='Monte Carlo')
ax.axhline(.125,color='#777777',ls=':',label='Independent ports')
ax.set(xlabel=r'Aperture $W$ (wavelengths)',ylabel='Outage probability',xlim=(0,3),ylim=(.1,.51))
ax.legend(loc='lower center',bbox_to_anchor=(.5,1.01),ncol=1,frameon=False)
finish(fig,ax,'fig2_three_port_jakes')
import json
meta=json.loads((R/'data'/'summary.json').read_text());fig,axs=plt.subplots(2,1,figsize=(3.3,4.9),sharex=True)
for ax,w in zip(axs,[5,20]):
 d=np.loadtxt(R/'data'/f'convergence_W{w}.csv',delimiter=',',skiprows=1);m=meta[f'convergence_W{w}']
 ax.semilogy(d[:,0],d[:,1],'o-',color=C[0],ms=3,label='Series lower bound')
 ax.semilogy(d[:,0],d[:,2],'s--',color=C[1],ms=3,label='Certified upper bound')
 ax.axhspan(m['lo95'],m['hi95'],color='#555555',alpha=.2);ax.axhline(m['mc'],color='#555555',ls=':',label='MC and 95% interval')
 ax.set_title(f'N = 6, W = {w}, q = 1',fontsize=10,pad=5);ax.set(ylabel='Outage probability',ylim=(.001,1.1))
axs[-1].set_xlabel('Total-degree cutoff K');h,l=axs[0].get_legend_handles_labels();fig.legend(h,l,loc='upper center',bbox_to_anchor=(.5,1.01),frameon=False)
fig.tight_layout(rect=(0,0,1,.89),h_pad=1.4)
finish(fig,axs,'fig3_certified_convergence')
fig,ax=plt.subplots(figsize=(3.3,2.8))
for i,n in enumerate([2,3,4]):
 d=np.loadtxt(R/'data'/f'outage_N{n}.csv',delimiter=',',skiprows=1);d=d[d[:,0]<=.3]
 ax.semilogx(d[:,0],d[:,1]/(meta[f'N{n}']['coefficient']*d[:,0]**n),marker=['o','s','^'][i],ms=4,color=C[i],label=f'N = {n}')
ax.axhline(1,color='#555555',ls='--',label='Limit');ax.set(xlabel='Normalized threshold q',ylabel='Series / leading-order term',ylim=(0,1.08))
ax.legend(loc='lower center',bbox_to_anchor=(.5,1.01),ncol=4,frameon=False,columnspacing=.7,handlelength=1)
finish(fig,ax,'fig4_small_threshold')


==> code/generate_figures.py <==
"""Reproduce the manuscript figures and data. Python 3, NumPy, SciPy, Matplotlib.
No simulated observations are replaced by analytical values.
"""
from pathlib import Path
from itertools import combinations, permutations
import json
import numpy as np
from scipy.special import j0, betainc
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

ROOT=Path(__file__).resolve().parents[1]
plt.rcParams.update({'font.size':15,'axes.labelsize':17,'xtick.labelsize':14,
 'ytick.labelsize':14,'legend.fontsize':12,'lines.linewidth':2.2,
 'font.family':'DejaVu Sans','pdf.fonttype':42,'ps.fonttype':42})
COLORS=['#0072B2','#D55E00','#009E73']

def covariance(N,W):
 x=np.linspace(0,W,N)
 return j0(2*np.pi*(x[:,None]-x[None,:]))

def compositions(k,n):
 if n==1:
  yield (k,);return
 for j in range(k+1):
  for z in compositions(k-j,n-1):yield (j,)+z

def mixture(R,K):
 N=len(R); eig=np.linalg.eigvalsh(R);a=eig[0]
 if a<=0:raise ValueError('Positive definite covariance required')
 B=np.eye(N)-a*np.linalg.inv(R);B=(B+B.T)/2
 beta=np.clip(1-a/eig,0,1);C=np.prod(a/eig)
 subsets=[]
 for k in range(1,N+1):
  for S in combinations(range(N),k):
   subsets.append((S,(-1)**(k+1)*np.linalg.det(B[np.ix_(S,S)])))
 D={};indices=[];weights=[];degree=[]
 for k in range(K+1):
  for m in compositions(k,N):
   w=C if k==0 else 0.
   if k:
    for S,c in subsets:
     if all(m[i]>0 for i in S):
      p=list(m)
      for i in S:p[i]-=1
      w+=c*D[tuple(p)]
   D[m]=w;indices.append(m);weights.append(w);degree.append(k)
 A=np.array(indices);w=np.array(weights);d=np.array(degree)
 if w.min() < -1e-12:raise ArithmeticError('Loss of positivity')
 pg=np.array([1.]+[0.]*K)
 for b in beta:pg=np.convolve(pg,(1-b)*b**np.arange(K+1))[:K+1]
 assert abs(pg.sum()-w.sum())<1e-9
 return A,w,d,np.cumsum(pg),a

def evaluate(mix,q,all_degrees=False):
 A,w,d,mass,a=mix;K=d.max();N=A.shape[1]
 T=betainc(np.arange(K+1)[:,None]+1,np.arange(K+1)[None,:]+1,q/(1+q))
 sums=np.zeros(K+1)
 for st in range(0,len(w),96):
  en=min(st+96,len(w));V=np.ones((en-st,len(w)))
  for i in range(N):V*=T[A[st:en,i,None],A[None,:,i]]
  V*=w[st:en,None]*w[None,:]
  if all_degrees:
   mx=np.maximum(d[st:en,None],d[None,:])
   sums+=np.bincount(mx.ravel(),weights=V.ravel(),minlength=K+1)
  else:sums[-1]+=V.sum()
 return np.cumsum(sums) if all_degrees else sums[-1]

def monte_carlo(R,qs,M,seed):
 rng=np.random.default_rng(seed);A=np.linalg.cholesky(R);N=len(R);counts=np.zeros(len(qs),dtype=np.int64)
 for st in range(0,M,100000):
  b=min(100000,M-st)
  h=(rng.normal(size=(b,N))+1j*rng.normal(size=(b,N)))@A.T/np.sqrt(2)
  g=(rng.normal(size=(b,N))+1j*rng.normal(size=(b,N)))@A.T/np.sqrt(2)
  z=np.max(abs(h)**2/abs(g)**2,axis=1)
  counts+=np.array([(z<q).sum() for q in qs])
 p=counts/M
 # Wilson 95% intervals, well-defined even for zero observed events.
 z=1.959963984540054;den=1+z*z/M
 mid=(p+z*z/(2*M))/den;rad=z*np.sqrt(p*(1-p)/M+z*z/(4*M*M))/den
 return p,np.maximum(0,mid-rad),np.minimum(1,mid+rad),counts

def save(fig,name):
 fig.savefig(ROOT/'figures'/f'{name}.pdf',bbox_inches='tight')
 fig.savefig(ROOT/'figures'/f'{name}.png',dpi=220,bbox_inches='tight')
 plt.close(fig)

def style(ax):
 ax.grid(True,which='major',alpha=.22);ax.set_axisbelow(True)
 ax.spines[['top','right']].set_visible(False)

def main():
 summary={};qs=np.array([.005,.01,.02,.04,.08,.12,.2,.3,.45,.7,1.,1.5,2.2,3.5,5.,8.])
 results={}
 for N in [2,3,4]:
  R=covariance(N,3);mix=mixture(R,16)
  vals=[]
  for q in qs:
   vals.append(evaluate(mix,q))
  vals=np.array(vals);err=1-mix[3][-1]**2
  mc,lo,hi,cnt=monte_carlo(R,qs,2000000,20261011+N)
  perm=sum(np.prod(R[np.arange(N),p]) for p in permutations(range(N)))
  coeff=perm/np.linalg.det(R)
  np.savetxt(ROOT/'data'/f'outage_N{N}.csv',np.c_[qs,vals,vals+err,mc,lo,hi,cnt],delimiter=',',header='q,series_lower,series_upper,mc,mc_lo95,mc_hi95,count',comments='')
  results[N]=(vals,mc,lo,hi,coeff);summary[f'N{N}']={'W':3,'K':16,'error_bound':err,'coefficient':coeff,'min_eigenvalue':mix[4]}
  print('completed threshold curves N=',N,flush=True)
 fig,ax=plt.subplots(figsize=(8,5.4));mask=qs>=.12
 for i,N in enumerate([2,3,4]):
  val,mc,lo,hi,coeff=results[N]
  ax.loglog(qs[mask],val[mask],color=COLORS[i],label=f'N = {N}, series (K = 16)')
  ax.errorbar(qs[mask],mc[mask],yerr=np.array([mc-lo,hi-mc])[:,mask],fmt=['o','s','^'][i],ms=6,mfc='white',color=COLORS[i],capsize=2,label=f'N = {N}, Monte Carlo')
 ax.set(xlabel='Normalized threshold q = (U - 1)t',ylabel='Outage probability',ylim=(1e-4,1),xlim=(.1,10));style(ax)
 ax.legend(loc='lower center',bbox_to_anchor=(.5,1.02),ncol=2,frameon=False)
 save(fig,'fig1_general_outage')
 fig,ax=plt.subplots(figsize=(8,5.2));mask=qs<=.3
 for i,N in enumerate([2,3,4]):
  val,mc,lo,hi,coeff=results[N]
  ax.semilogx(qs[mask],val[mask]/(coeff*qs[mask]**N),marker=['o','s','^'][i],color=COLORS[i],label=f'N = {N}')
 ax.axhline(1,color='#444444',ls='--',lw=1.6,label='Leading-order limit')
 ax.set(xlabel='Normalized threshold q',ylabel='Series / leading-order asymptotic',ylim=(0,1.08));style(ax)
 ax.legend(loc='lower center',bbox_to_anchor=(.5,1.02),ncol=4,frameon=False)
 save(fig,'fig4_small_threshold')
 # Exact three-port slice, including highly correlated apertures.
 W=np.linspace(.002,3,700)
 exact=.5-.25*np.sqrt(1-j0(np.pi*W)**2)-.125*np.sqrt(1-j0(2*np.pi*W)**2)
 Wmc=np.array([.05,.1,.2,.35,.5,.75,1.,1.5,2.,2.5,3.]);ms=[];los=[];his=[]
 for j,x in enumerate(Wmc):
  p,l,h,_=monte_carlo(covariance(3,x),[1.],1000000,300+j);ms.append(p[0]);los.append(l[0]);his.append(h[0])
 ms=np.array(ms);los=np.array(los);his=np.array(his)
 np.savetxt(ROOT/'data'/'three_port.csv',np.c_[Wmc,ms,los,his],delimiter=',',header='W,mc,lo95,hi95',comments='')
 fig,ax=plt.subplots(figsize=(8,5.2));ax.plot(W,exact,color=COLORS[0],label='Exact three-port expression')
 ax.errorbar(Wmc,ms,yerr=[ms-los,his-ms],fmt='o',mfc='white',ms=7,color=COLORS[1],capsize=3,label='Monte Carlo')
 ax.axhline(.125,color='#777777',ls=':',label='Independent-port value: 1/8')
 ax.set(xlabel='Normalized aperture W (wavelengths)',ylabel='Outage probability',xlim=(0,3),ylim=(.1,.51));style(ax)
 ax.legend(loc='lower center',bbox_to_anchor=(.5,1.02),ncol=1,frameon=False)
 save(fig,'fig2_three_port_jakes')
 fig,axs=plt.subplots(2,1,figsize=(8,8.4),sharex=True)
 for ax,W in zip(axs,[5,20]):
  R=covariance(6,W);mix=mixture(R,10);low=evaluate(mix,1.,True);up=np.minimum(1,low+1-mix[3]**2)
  p,l,h,_=monte_carlo(R,[1.],2000000,600+W);k=np.arange(11)
  ax.semilogy(k,low,'o-',color=COLORS[0],label='Truncated series: lower bound')
  ax.semilogy(k,up,'s--',color=COLORS[1],label='Certified upper bound')
  ax.axhspan(l[0],h[0],color='#555555',alpha=.16)
  ax.axhline(p[0],color='#555555',ls=':',label='Monte Carlo (95% band)')
  ax.set_title(f'N = 6, W = {W}, q = 1',fontsize=16,pad=10)
  ax.set(ylabel='Outage probability',ylim=(.004,1.1));style(ax)
  np.savetxt(ROOT/'data'/f'convergence_W{W}.csv',np.c_[k,low,up,mix[3]],delimiter=',',header='K,lower,upper,retained_mass',comments='')
  summary[f'convergence_W{W}']={'mc':p[0],'lo95':l[0],'hi95':h[0],'lower':low[-1],'upper':up[-1],'min_eigenvalue':mix[4]}
  print('completed six-port convergence W=',W,flush=True)
 axs[-1].set_xlabel('Total-degree cutoff K')
 handles,labels=axs[0].get_legend_handles_labels();fig.legend(handles,labels,loc='upper center',bbox_to_anchor=(.5,1.03),ncol=1,frameon=False)
 fig.tight_layout(rect=(0,0,1,.92));save(fig,'fig3_certified_convergence')
 (ROOT/'data'/'summary.json').write_text(json.dumps(summary,indent=2))
 print(json.dumps(summary,indent=2),flush=True)

if __name__=='__main__':main()


==> code/new_figures/alphafit.py <==
import numpy as np, json
from finf import coeffs_fast, H
d=np.load('jakes_cont.npz'); Ws=[float(k[1:]) for k in d.files]
qs=np.logspace(-1,4,101); alphas=np.round(np.arange(0.5,8.0001,0.05),3)
co=[coeffs_fast(q,80) for q in qs]
PJ={W:np.searchsorted(d[f'W{W:g}'],qs)/len(d[f'W{W:g}']) for W in Ws}
PE={}
for W in Ws:
    taus=alphas*W
    PE[W]=np.array([(A[:,None]*H(nus,taus)).sum(0) for nus,A in co])  # q x alpha
np.savez('alphafit.npz',qs=qs,alphas=alphas,Ws=Ws,PJ=np.array([PJ[W] for W in Ws]),PE=np.array([PE[W] for W in Ws]))
err={}
for W in Ws:
    m=(PJ[W]>=1e-3)&(PJ[W]<=0.5)
    e=np.mean((np.log10(PE[W][m])-np.log10(PJ[W][m][:,None]))**2,axis=0)
    err[W]=np.sqrt(e); i=e.argmin(); print(W, m.sum(), 'best alpha',alphas[i],'rms dec',np.sqrt(e[i]), 'at alpha=1',np.sqrt(e[alphas==1][0]))
tot=sum(err[W]**2 for W in Ws if W>=1); i=tot.argmin(); print('global (W>=1)',alphas[i], np.sqrt(tot[i]/len([W for W in Ws if W>=1])))


==> code/new_figures/fig1.py <==
import numpy as np, matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
plt.rcParams.update({'font.size':9,'axes.labelsize':9,'xtick.labelsize':8,'ytick.labelsize':8,'legend.fontsize':7,'lines.linewidth':1.4,'pdf.fonttype':42})
fig,ax=plt.subplots(figsize=(3.4,3.3))
Ns=[2,3,4,8,16,32,64,128,256]; cmap=plt.cm.plasma(np.linspace(0,.85,len(Ns))); mks='osd^v<>ph'
for k,N in enumerate(Ns):
    m=np.loadtxt(f'fig1_mc_N{N}.csv',delimiter=',',skiprows=1); c=cmap[k]; ok=m[:,1]>0
    if N<=4:
        s=np.loadtxt(f'fig1_series_N{N}.csv',delimiter=',',skiprows=1)
        ax.loglog(s[:,0],s[:,1],color=c,lw=1.5,label=f'$N={N}$, series')
        ax.loglog(m[ok,0][::2],m[ok,1][::2],mks[k],color=c,ms=3.5,mfc='white',ls='none',label=f'$N={N}$, MC')
    else:
        ax.loglog(m[ok,0],m[ok,1],color=c,lw=1.0,ls='--')
        ax.loglog(m[ok,0][::2],m[ok,1][::2],mks[k],color=c,ms=3.5,mfc='white',ls='--',lw=1.0,label=f'$N={N}$, MC')
ax.set(xlabel=r'Normalized threshold $q=(U-1)t$',ylabel='Outage probability',xlim=(.1,50),ylim=(1e-5,1))
ax.grid(alpha=.2); ax.spines[['top','right']].set_visible(False)
ax.legend(loc='lower center',bbox_to_anchor=(.5,1.01),ncol=3,frameon=False,fontsize=6.3,columnspacing=.8,handlelength=1.8)

for ext in ['pdf','png']: fig.savefig(f'out/fig1_general_outage_largeN.{ext}',bbox_inches='tight',dpi=300)


==> code/new_figures/fig_alpha.py <==
import numpy as np, matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
plt.rcParams.update({'font.size':9,'axes.labelsize':9,'xtick.labelsize':8,'ytick.labelsize':8,'legend.fontsize':7.5,'lines.linewidth':1.4,'pdf.fonttype':42,'mathtext.fontset':'dejavusans'})
d=np.load('alphafit.npz'); qs=d['qs']; al=d['alphas']; Ws=list(d['Ws']); PJ=d['PJ']; PE=d['PE']
A_SHOW=[0.5,0.8,1.0,1.5,2.0]; cols=['#56B4E9','#D55E00','#0072B2','#009E73','#CC79A7']
fig,axs=plt.subplots(1,3,figsize=(7.16,2.6))
for ax,W,lab in zip(axs[:2],[2,8],['(a)','(b)']):
    i=Ws.index(W); mk=np.arange(0,len(qs),4)
    for a,c in zip(A_SHOW,cols):
        j=np.argmin(abs(al-a)); ax.loglog(qs,PE[i][:,j],color=c,lw=2.0 if a==0.8 else 1.2,label=rf'Exp., $\alpha={a:g}$')
    ok=PJ[i]>0
    ax.loglog(qs[mk][ok[mk]],PJ[i][mk][ok[mk]],'ko',ms=3.2,mfc='white',label=r"Jakes (MC, $N\!=\!128W\!+\!1$)")
    ax.set(xlim=(0.1,1e4),ylim=(1e-4,1),xlabel=r'$q=(U-1)t$',ylabel='Outage probability')
    ax.set_title(f'{lab}  $W={W}$, $N\\to\\infty$',fontsize=9)
# panel c: RMS log10 error vs alpha
ax=axs[2]; tot=0; n=0; grey=plt.cm.Greys(np.linspace(.35,.85,6))
for k,W in enumerate([1,2,4,6,8,10]):
    i=Ws.index(W); m=(PJ[i]>=1e-3)&(PJ[i]<=0.5)
    e=np.mean((np.log10(PE[i][m])-np.log10(PJ[i][m][:,None]))**2,0)
    ax.plot(al,np.sqrt(e),color=grey[k],lw=1,label=f'$W={W}$')
for i,W in enumerate(Ws):
    m=(PJ[i]>=1e-3)&(PJ[i]<=0.5); tot=tot+np.sum((np.log10(PE[i][m])-np.log10(PJ[i][m][:,None]))**2,0); n+=m.sum()
rms=np.sqrt(tot/n); ab=al[rms.argmin()]
ax.plot(al,rms,color='#D55E00',lw=2,label=r'Average over $W$')
ax.vlines(ab,0,1.0,color='#D55E00',ls=':',lw=1); ax.plot([ab],[rms.min()],'o',color='#D55E00',ms=3.5); ax.text(ab,1.05,rf'$\alpha^\star={ab:g}$',color='#D55E00',fontsize=8,ha='center',va='bottom')
ax.set(xlim=(0.5,2),ylim=(0,2.5),xlabel=r'Decay rate $\alpha$',ylabel=r'RMS error in $\log_{10}P_{\rm out}$')
ax.set_title('(c)  Fit error vs. $\\alpha$',fontsize=9)
ax.legend(loc='upper left',bbox_to_anchor=(1.0,1.0),frameon=False,fontsize=6.3,borderaxespad=0.2,labelspacing=0.25,ncol=1,handlelength=1.2)
h,l=axs[0].get_legend_handles_labels()
fig.legend(h,l,loc='upper center',ncol=6,frameon=False,bbox_to_anchor=(.5,1.04),columnspacing=.8,handlelength=1.5)
for a in axs: a.grid(alpha=.2,which='major'); a.set_axisbelow(True); a.spines[['top','right']].set_visible(False)
fig.tight_layout(rect=(0,0,1,.92),w_pad=1.0)
for ext in ['pdf','png']: fig.savefig(f'out/fig_alpha_jakes_vs_exp.{ext}',bbox_inches='tight',dpi=300)
print('alpha*',ab)


==> code/new_figures/fig_umax.py <==
import numpy as np, json, sys, matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
plt.rcParams.update({'font.size':9,'axes.labelsize':9,'xtick.labelsize':8,'ytick.labelsize':8,'legend.fontsize':7.5,'lines.linewidth':1.5,'pdf.fonttype':42})
alpha=float(sys.argv[1]); t=float(sys.argv[2]); R=json.load(open(f'umax_alpha{alpha}.json'))
d=np.load('jakes_cont.npz'); Ws=[float(k[1:]) for k in d.files]
eps=[0.01,0.05,0.1,0.2]; cols=['#222222','#0072B2','#D55E00','#009E73']; ls=['-','--','-.',':']; mk='osD^'
fig,ax=plt.subplots(figsize=(3.45,2.8)); rows=[]
for e,c,l,m in zip(eps,cols,ls,mk):
    J=np.array(R[f't{t}_e{e}']); Wg=np.concatenate([[0],J,[10]]); U=np.concatenate([[1],1+np.arange(1,len(J)+1),[1+len(J)]])
    ax.step(Wg,U,where='post',color=c,ls=l,label=rf'$\varepsilon={e:g}$')
    UJ=[]
    for W in Ws:
        z=d[f'W{W:g}']; qe=np.quantile(z,e); UJ.append(1+int(np.floor(qe/t)))
    ax.plot(Ws,UJ,m,color=c,ms=3.8,mfc='white',ls='none')
    for W,u in zip(Ws,UJ): rows.append((t,e,W,u,1+int(np.sum(J<=W))))
ax.plot([],[],'ko',mfc='white',ms=3.8,ls='none',label='Jakes, MC')
ax.set_yscale('log'); ax.set(xlim=(0,10),ylim=(1,None),xlabel=r'Aperture $W$ (wavelengths)',ylabel=r'Maximum supportable users $U_{\max}$')
ax.grid(alpha=.2,which='major'); ax.spines[['top','right']].set_visible(False)
ax.legend(loc='upper left',frameon=False,fontsize=7)
ax.text(9.8,1.25,rf'$N\to\infty$, $t={t:g}$, $\alpha={alpha:g}$',ha='right',fontsize=7.5)
name=f'fig_umax_t{t:g}_alpha{alpha:g}'.replace('.','p')
for ext in ['pdf','png']: fig.savefig(f'out/{name}.{ext}',bbox_inches='tight',dpi=300)
np.savetxt(f'out/{name}_jakes_vs_exp.csv',np.array(rows),delimiter=',',header='t,eps,W,Umax_jakes_MC,Umax_exp',comments='',fmt='%g')


==> code/new_figures/finf.py <==
import numpy as np, mpmath as mp
from scipy.special import lpmv, hyp2f1, gammaln
from scipy.optimize import brentq

def legP(nu,z): return lpmv(0,nu,z)

def roots(q,J):
    z0=(1-q)/(1+q); th=np.arccos(z0)
    step=min(0.05,0.1*np.pi/th)
    out=[]; a=1e-9; fa=legP(a,z0); nu=a
    while len(out)<J:
        b=nu+step; fb=legP(b,z0)
        if fa*fb<0: out.append(brentq(lambda v:legP(v,z0),nu,b,xtol=1e-14,rtol=1e-14))
        nu,fa=b,fb
    return np.array(out),z0

def coeffs(q,J=60):
    nus,z0=roots(q,J); A=[]
    for nu in nus:
        # dP/dz via recurrence; dP/dnu numerically (mpmath for accuracy)
        Pz=float(mp.diff(lambda z: mp.legenp(nu,0,z,type=2),z0))
        Pn=float(mp.diff(lambda v: mp.legenp(v,0,z0,type=2),nu))
        A.append(-2*q/(1+q)**2*(2*nu+1)/(nu**2*(nu+1)**2)*Pz/Pn)
    return nus,np.array(A)

def H(nu,tau):
    nu=np.asarray(nu)[:,None]; tau=np.atleast_1d(tau)[None,:]
    lg=2*gammaln(nu+2)-gammaln(2*nu+2)
    with np.errstate(all='ignore'):
        out=np.exp(lg-2*nu*tau)*hyp2f1(nu,nu,2*nu+2,np.exp(-2*tau))
    out=np.where(nu*tau>300,0.0,out)
    bad=~np.isfinite(out)|(out<0)|(out>1.0000001)
    if bad.any():
        NU=np.broadcast_to(nu,out.shape); TA=np.broadcast_to(tau,out.shape)
        out=np.array(out)
        for i,j in zip(*np.nonzero(bad)):
            v=NU[i,j]; t=TA[i,j]
            out[i,j]=float(mp.exp(mp.loggamma(v+2)*2-mp.loggamma(2*v+2)-2*v*t)*mp.hyp2f1(v,v,2*v+2,mp.exp(-2*t)))
    return out

def Finf(q,tau,J=60,co=None):
    nus,A=co if co is not None else coeffs(q,J)
    return (A[:,None]*H(nus,tau)).sum(0)

def coeffs_fast(q,J=60):
    nus,z0=roots(q,J)
    Pz=nus*(z0*legP(nus,z0)-legP(nus-1,z0))/(z0**2-1)
    h=1e-6*np.maximum(1,nus)
    Pn=(legP(nus+h,z0)-legP(nus-h,z0))/(2*h)
    A=-2*q/(1+q)**2*(2*nus+1)/(nus**2*(nus+1)**2)*Pz/Pn
    return nus,A

def F(q,tau,J=80):
    return float(Finf(q,[tau],co=coeffs_fast(q,J))[0])

def q_eps(tau,eps,J=80):
    f=lambda lq: np.log(F(np.exp(lq),tau,J))-np.log(eps)
    lo,hi=np.log(1e-2),np.log(10.)
    while f(hi)<0: hi+=2
    return np.exp(brentq(f,lo,hi,xtol=1e-12))


==> code/new_figures/gf.py <==
"""Reproduce the manuscript figures and data. Python 3, NumPy, SciPy, Matplotlib.
No simulated observations are replaced by analytical values.
"""
from pathlib import Path
from itertools import combinations, permutations
import json
import numpy as np
from scipy.special import j0, betainc
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

ROOT=None
plt.rcParams.update({'font.size':15,'axes.labelsize':17,'xtick.labelsize':14,
 'ytick.labelsize':14,'legend.fontsize':12,'lines.linewidth':2.2,
 'font.family':'DejaVu Sans','pdf.fonttype':42,'ps.fonttype':42})
COLORS=['#0072B2','#D55E00','#009E73']

def covariance(N,W):
 x=np.linspace(0,W,N)
 return j0(2*np.pi*(x[:,None]-x[None,:]))

def compositions(k,n):
 if n==1:
  yield (k,);return
 for j in range(k+1):
  for z in compositions(k-j,n-1):yield (j,)+z

def mixture(R,K):
 N=len(R); eig=np.linalg.eigvalsh(R);a=eig[0]
 if a<=0:raise ValueError('Positive definite covariance required')
 B=np.eye(N)-a*np.linalg.inv(R);B=(B+B.T)/2
 beta=np.clip(1-a/eig,0,1);C=np.prod(a/eig)
 subsets=[]
 for k in range(1,N+1):
  for S in combinations(range(N),k):
   subsets.append((S,(-1)**(k+1)*np.linalg.det(B[np.ix_(S,S)])))
 D={};indices=[];weights=[];degree=[]
 for k in range(K+1):
  for m in compositions(k,N):
   w=C if k==0 else 0.
   if k:
    for S,c in subsets:
     if all(m[i]>0 for i in S):
      p=list(m)
      for i in S:p[i]-=1
      w+=c*D[tuple(p)]
   D[m]=w;indices.append(m);weights.append(w);degree.append(k)
 A=np.array(indices);w=np.array(weights);d=np.array(degree)
 if w.min() < -1e-12:raise ArithmeticError('Loss of positivity')
 pg=np.array([1.]+[0.]*K)
 for b in beta:pg=np.convolve(pg,(1-b)*b**np.arange(K+1))[:K+1]
 assert abs(pg.sum()-w.sum())<1e-9
 return A,w,d,np.cumsum(pg),a

def evaluate(mix,q,all_degrees=False):
 A,w,d,mass,a=mix;K=d.max();N=A.shape[1]
 T=betainc(np.arange(K+1)[:,None]+1,np.arange(K+1)[None,:]+1,q/(1+q))
 sums=np.zeros(K+1)
 for st in range(0,len(w),96):
  en=min(st+96,len(w));V=np.ones((en-st,len(w)))
  for i in range(N):V*=T[A[st:en,i,None],A[None,:,i]]
  V*=w[st:en,None]*w[None,:]
  if all_degrees:
   mx=np.maximum(d[st:en,None],d[None,:])
   sums+=np.bincount(mx.ravel(),weights=V.ravel(),minlength=K+1)
  else:sums[-1]+=V.sum()
 return np.cumsum(sums) if all_degrees else sums[-1]

def monte_carlo(R,qs,M,seed):
 rng=np.random.default_rng(seed);A=np.linalg.cholesky(R);N=len(R);counts=np.zeros(len(qs),dtype=np.int64)
 for st in range(0,M,100000):
  b=min(100000,M-st)
  h=(rng.normal(size=(b,N))+1j*rng.normal(size=(b,N)))@A.T/np.sqrt(2)
  g=(rng.normal(size=(b,N))+1j*rng.normal(size=(b,N)))@A.T/np.sqrt(2)
  z=np.max(abs(h)**2/abs(g)**2,axis=1)
  counts+=np.array([(z<q).sum() for q in qs])
 p=counts/M
 # Wilson 95% intervals, well-defined even for zero observed events.
 z=1.959963984540054;den=1+z*z/M
 mid=(p+z*z/(2*M))/den;rad=z*np.sqrt(p*(1-p)/M+z*z/(4*M*M))/den
 return p,np.maximum(0,mid-rad),np.minimum(1,mid+rad),counts

def save(fig,name):
 fig.savefig(ROOT/'figures'/f'{name}.pdf',bbox_inches='tight')
 fig.savefig(ROOT/'figures'/f'{name}.png',dpi=220,bbox_inches='tight')
 plt.close(fig)

def style(ax):
 ax.grid(True,which='major',alpha=.22);ax.set_axisbelow(True)
 ax.spines[['top','right']].set_visible(False)

def main():
 summary={};qs=np.array([.005,.01,.02,.04,.08,.12,.2,.3,.45,.7,1.,1.5,2.2,3.5,5.,8.])
 results={}
 for N in [2,3,4]:
  R=covariance(N,3);mix=mixture(R,16)
  vals=[]
  for q in qs:
   vals.append(evaluate(mix,q))
  vals=np.array(vals);err=1-mix[3][-1]**2
  mc,lo,hi,cnt=monte_carlo(R,qs,2000000,20261011+N)
  perm=sum(np.prod(R[np.arange(N),p]) for p in permutations(range(N)))
  coeff=perm/np.linalg.det(R)
  np.savetxt(ROOT/'data'/f'outage_N{N}.csv',np.c_[qs,vals,vals+err,mc,lo,hi,cnt],delimiter=',',header='q,series_lower,series_upper,mc,mc_lo95,mc_hi95,count',comments='')
  results[N]=(vals,mc,lo,hi,coeff);summary[f'N{N}']={'W':3,'K':16,'error_bound':err,'coefficient':coeff,'min_eigenvalue':mix[4]}
  print('completed threshold curves N=',N,flush=True)
 fig,ax=plt.subplots(figsize=(8,5.4));mask=qs>=.12
 for i,N in enumerate([2,3,4]):
  val,mc,lo,hi,coeff=results[N]
  ax.loglog(qs[mask],val[mask],color=COLORS[i],label=f'N = {N}, series (K = 16)')
  ax.errorbar(qs[mask],mc[mask],yerr=np.array([mc-lo,hi-mc])[:,mask],fmt=['o','s','^'][i],ms=6,mfc='white',color=COLORS[i],capsize=2,label=f'N = {N}, Monte Carlo')
 ax.set(xlabel='Normalized threshold q = (U - 1)t',ylabel='Outage probability',ylim=(1e-4,1),xlim=(.1,10));style(ax)
 ax.legend(loc='lower center',bbox_to_anchor=(.5,1.02),ncol=2,frameon=False)
 save(fig,'fig1_general_outage')
 fig,ax=plt.subplots(figsize=(8,5.2));mask=qs<=.3
 for i,N in enumerate([2,3,4]):
  val,mc,lo,hi,coeff=results[N]
  ax.semilogx(qs[mask],val[mask]/(coeff*qs[mask]**N),marker=['o','s','^'][i],color=COLORS[i],label=f'N = {N}')
 ax.axhline(1,color='#444444',ls='--',lw=1.6,label='Leading-order limit')
 ax.set(xlabel='Normalized threshold q',ylabel='Series / leading-order asymptotic',ylim=(0,1.08));style(ax)
 ax.legend(loc='lower center',bbox_to_anchor=(.5,1.02),ncol=4,frameon=False)
 save(fig,'fig4_small_threshold')
 # Exact three-port slice, including highly correlated apertures.
 W=np.linspace(.002,3,700)
 exact=.5-.25*np.sqrt(1-j0(np.pi*W)**2)-.125*np.sqrt(1-j0(2*np.pi*W)**2)
 Wmc=np.array([.05,.1,.2,.35,.5,.75,1.,1.5,2.,2.5,3.]);ms=[];los=[];his=[]
 for j,x in enumerate(Wmc):
  p,l,h,_=monte_carlo(covariance(3,x),[1.],1000000,300+j);ms.append(p[0]);los.append(l[0]);his.append(h[0])
 ms=np.array(ms);los=np.array(los);his=np.array(his)
 np.savetxt(ROOT/'data'/'three_port.csv',np.c_[Wmc,ms,los,his],delimiter=',',header='W,mc,lo95,hi95',comments='')
 fig,ax=plt.subplots(figsize=(8,5.2));ax.plot(W,exact,color=COLORS[0],label='Exact three-port expression')
 ax.errorbar(Wmc,ms,yerr=[ms-los,his-ms],fmt='o',mfc='white',ms=7,color=COLORS[1],capsize=3,label='Monte Carlo')
 ax.axhline(.125,color='#777777',ls=':',label='Independent-port value: 1/8')
 ax.set(xlabel='Normalized aperture W (wavelengths)',ylabel='Outage probability',xlim=(0,3),ylim=(.1,.51));style(ax)
 ax.legend(loc='lower center',bbox_to_anchor=(.5,1.02),ncol=1,frameon=False)
 save(fig,'fig2_three_port_jakes')
 fig,axs=plt.subplots(2,1,figsize=(8,8.4),sharex=True)
 for ax,W in zip(axs,[5,20]):
  R=covariance(6,W);mix=mixture(R,10);low=evaluate(mix,1.,True);up=np.minimum(1,low+1-mix[3]**2)
  p,l,h,_=monte_carlo(R,[1.],2000000,600+W);k=np.arange(11)
  ax.semilogy(k,low,'o-',color=COLORS[0],label='Truncated series: lower bound')
  ax.semilogy(k,up,'s--',color=COLORS[1],label='Certified upper bound')
  ax.axhspan(l[0],h[0],color='#555555',alpha=.16)
  ax.axhline(p[0],color='#555555',ls=':',label='Monte Carlo (95% band)')
  ax.set_title(f'N = 6, W = {W}, q = 1',fontsize=16,pad=10)
  ax.set(ylabel='Outage probability',ylim=(.004,1.1));style(ax)
  np.savetxt(ROOT/'data'/f'convergence_W{W}.csv',np.c_[k,low,up,mix[3]],delimiter=',',header='K,lower,upper,retained_mass',comments='')
  summary[f'convergence_W{W}']={'mc':p[0],'lo95':l[0],'hi95':h[0],'lower':low[-1],'upper':up[-1],'min_eigenvalue':mix[4]}
  print('completed six-port convergence W=',W,flush=True)
 axs[-1].set_xlabel('Total-degree cutoff K')
 handles,labels=axs[0].get_legend_handles_labels();fig.legend(handles,labels,loc='upper center',bbox_to_anchor=(.5,1.03),ncol=1,frameon=False)
 fig.tight_layout(rect=(0,0,1,.92));save(fig,'fig3_certified_convergence')
 (ROOT/'data'/'summary.json').write_text(json.dumps(summary,indent=2))
 print(json.dumps(summary,indent=2),flush=True)

if __name__=='__main__':main()


==> code/new_figures/jakesmc.py <==
import numpy as np
from scipy.special import j0
def factor(N,W,kind='jakes',alpha=1.0,tol=1e-9):
    x=np.linspace(0,W,N); d=np.abs(x[:,None]-x[None,:])
    R=j0(2*np.pi*d) if kind=='jakes' else np.exp(-alpha*d)
    lam,U=np.linalg.eigh(R); k=lam>tol*lam.max()
    return (U[:,k]*np.sqrt(lam[k])).astype(np.float32)   # N x r
def maxratio(N,W,M,seed=0,kind='jakes',alpha=1.0,chunk=50000):
    A=factor(N,W,kind,alpha); r=A.shape[1]; rng=np.random.default_rng(seed); out=np.empty(M,np.float32)
    for s in range(0,M,chunk):
        b=min(chunk,M-s)
        def cg():
            Z=(rng.standard_normal((b,r),dtype=np.float32)+1j*rng.standard_normal((b,r),dtype=np.float32))/np.sqrt(2)
            return Z@A.T
        h=cg(); g=cg()
        out[s:s+b]=np.max((h.real**2+h.imag**2)/(g.real**2+g.imag**2),axis=1)
    return out


==> code/new_figures/run_fig1_mc.py <==
from jakesmc import *; import time
qs=np.logspace(-1,np.log10(50),25); out=[]
for i,N in enumerate([2,3,4,8,16,32,64,128,256]):
    M=2000000; t=time.time(); z=maxratio(N,3,M,5000+i)
    c=np.array([(z<q).sum() for q in qs]); p=c/M
    zz=1.959963984540054;den=1+zz*zz/M;mid=(p+zz*zz/(2*M))/den;rad=zz*np.sqrt(p*(1-p)/M+zz*zz/(4*M*M))/den
    np.savetxt(f'fig1_mc_N{N}.csv',np.c_[qs,p,mid-rad,mid+rad,c],delimiter=',',header='q,mc,lo95,hi95,count',comments='')
    print(N,time.time()-t,flush=True)


==> code/new_figures/run_fig1_series.py <==
import numpy as np, time, sys
from gf import covariance, mixture, evaluate
qs=np.logspace(-1,np.log10(50),25)
K=int(sys.argv[1]) if len(sys.argv)>1 else 24
for N in [2,3,4]:
    t=time.time(); R=covariance(N,3); mix=mixture(R,K)
    vals=np.array([evaluate(mix,q) for q in qs]); err=1-mix[3][-1]**2
    np.savetxt(f'fig1_series_N{N}.csv',np.c_[qs,vals,np.minimum(1,vals+err)],delimiter=',',header='q,lower,upper',comments='')
    print(N,K,err,time.time()-t,flush=True)


==> code/new_figures/run_jakes_cont.py <==
from jakesmc import *; import time
Ws=[0.5,1,1.5,2,2.5,3,4,5,6,7,8,9,10]; res={}
for i,W in enumerate(Ws):
    N=int(128*W)+1; t=time.time()
    z=maxratio(N,W,1000000,1000+i)
    res[f'W{W}']=np.sort(z); print(W,N,time.time()-t,flush=True)
np.savez('jakes_cont.npz',**res)


==> code/new_figures/umax.py <==
import numpy as np, json, sys, time
from finf import coeffs_fast, H
from scipy.optimize import brentq
alpha=float(sys.argv[1]); Wmax=10.0; eps_list=[0.01,0.05,0.1,0.2]
res={}
for t in [1.5,1.0]:
    for eps in eps_list:
        jumps=[]; U=2; t0=time.time()
        while True:
            q=(U-1)*t; nus,A=coeffs_fast(q,80)
            f=lambda W: np.log((A*H(nus,[alpha*W])[:,0]).sum())-np.log(eps)
            lo=0.1/alpha
            if f(lo)<0: jumps.append(lo); U+=1; continue   # admissible already at smallest aperture
            if f(Wmax)>0: break
            jumps.append(brentq(f,lo,Wmax,xtol=1e-10)); U+=1
        res[f't{t}_e{eps}']=jumps
        print(t,eps,'Umax(10)=',1+len(jumps),'time',round(time.time()-t0,1),flush=True)
json.dump(res,open(f'umax_alpha{alpha}.json','w'))

